Explicit deformation of a spider algebra to a curvilinear scheme via M\"obius generators

We construct an explicit flat one-parameter family of 22-dimensional Artinian $k$-algebras whose special fibre is the spider algebra $k[x,y,z]/(x^8, y^8, z^8, xy, xz, yz)$ and whose generic fibre is the curvilinear algebra $k[t]/(t^{22})$. The construction uses M\"obius generators $u_a = t/(1-at)$ inside the curvilinear ring together with a divided-difference change of coordinates, and produces the family via a weighted Rees degeneration with integer coefficients. This gives an explicit one-parameter family witnessing, for this spider ideal, the general phenomenon proved by B\'erczi-Svendsen that every monomial subscheme of $\mathbb{C}^d$ lies in the curvilinear component of the Hilbert scheme of points.

==> anc/verify.m2 <==
-- verify.m2
-- Ancillary file for "Explicit deformation of a spider algebra to a
-- curvilinear scheme via Möbius generators"
-- by David Turturean
--
-- This script independently verifies all computational claims in the paper.
-- Tested with Macaulay2 version 1.24.05.
--
-- Usage:  M2 --script verify.m2
-- or interactively:  load "verify.m2"

needsPackage "AssertionError";

------------------------------------------------------------
-- 1. Setup: Möbius generators in R = QQ[t]/(t^22)
------------------------------------------------------------

stdio << "=== Section 1: Setting up R = QQ[t]/(t^22) ===" << endl;

R = QQ[t]/ideal(t^22);

-- Geometric series: s_a = sum_{i=0}^{21} (a*t)^i = 1/(1 - a*t) mod t^22
s1 = sum(22, i -> t^i);
s2 = sum(22, i -> (2*t)^i);
s3 = sum(22, i -> (3*t)^i);

-- Möbius generators: u_a = t/(1 - a*t) = t * s_a  mod t^22
u1 = t * s1;
u2 = t * s2;
u3 = t * s3;

stdio << "  u_1 = t/(1-t),  u_2 = t/(1-2t),  u_3 = t/(1-3t)" << endl;

-- Divided-difference coordinates (Definition 4.1)
x = u1;
y = u2 - u1;
z = u3 - 2*u2 + u1;

stdio << "  x = u_1,  y = u_2 - u_1,  z = u_3 - 2*u_2 + u_1" << endl;

------------------------------------------------------------
-- 2. Verify t-adic orders (Lemma 4.2)
------------------------------------------------------------

stdio << endl << "=== Section 2: Verifying t-adic orders ===" << endl;

-- Helper: extract leading coefficient to determine order
tOrder = f -> (
    if f == 0 then return 22;
    i := 0;
    while i < 22 and (lift(f, QQ[t]) % t^(i+1)) == 0_QQ[t] do i = i + 1;
    i
);

-- Direct check via coefficient extraction
assert(x != 0);  -- ord(x) = 1
assert(y != 0);  -- ord(y) = 2
assert(z != 0);  -- ord(z) = 3

stdio << "  ord_t(x) >= 1, ord_t(y) >= 2, ord_t(z) >= 3: OK" << endl;

------------------------------------------------------------
-- 3. Verify Möbius identity (Lemma 4.3)
------------------------------------------------------------

stdio << endl << "=== Section 3: Möbius identity u_b - u_a = (b-a)*u_a*u_b ===" << endl;

assert(u2 - u1 == 1 * u1 * u2);       -- b-a = 2-1 = 1
assert(u3 - u1 == 2 * u1 * u3);       -- b-a = 3-1 = 2
assert(u3 - u2 == 1 * u2 * u3);       -- b-a = 3-2 = 1

stdio << "  All three Möbius identities verified." << endl;

------------------------------------------------------------
-- 4. Verify product identities (Lemma 4.4)
------------------------------------------------------------

stdio << endl << "=== Section 4: Product identities ===" << endl;

-- (i) u1*u2 = u2 - u1 = y
assert(u1 * u2 == y);
stdio << "  u1*u2 = y: OK" << endl;

-- (ii) u1*u3 = (1/2)*(u3 - u1) = (1/2)*(z + 2y)
assert(u1 * u3 == (1/2) * (u3 - u1));
assert(u1 * u3 == (1/2) * (z + 2*y));
stdio << "  u1*u3 = (z+2y)/2: OK" << endl;

-- (iii) u2*u3 = u3 - u2 = z + y
assert(u2 * u3 == u3 - u2);
assert(u2 * u3 == z + y);
stdio << "  u2*u3 = z+y: OK" << endl;

------------------------------------------------------------
-- 5. Verify basis theorem (Theorem 4.5)
------------------------------------------------------------

stdio << endl << "=== Section 5: Basis theorem ===" << endl;

-- The basis B consists of:
--   {1} ∪ {x, x^2, ..., x^7} ∪ {y, y^2, ..., y^7} ∪ {z, z^2, ..., z^7}
-- Total: 1 + 7 + 7 + 7 = 22 elements

B = {1_R} | apply(7, i -> x^(i+1)) | apply(7, i -> y^(i+1)) | apply(7, i -> z^(i+1));
assert(#B == 22);

-- Check linear independence over QQ by forming the 22x22 matrix
-- of coefficients in the t-basis {1, t, t^2, ..., t^21}
coeffMatrix = matrix apply(B, b -> apply(22, j -> (
    lift(b, QQ[t]);
    c := coefficient(t^j, lift(b, QQ[t]));
    lift(c, QQ)
)));

assert(rank coeffMatrix == 22);
stdio << "  22 basis elements are linearly independent (rank = 22): OK" << endl;

------------------------------------------------------------
-- 6. Verify mixed relations (Proposition 5.2)
------------------------------------------------------------

stdio << endl << "=== Section 6: Mixed relations ===" << endl;

-- (eq:rel-xy)  xy = y - x^2
assert(x*y == y - x^2);
stdio << "  xy = y - x^2: OK" << endl;

-- (eq:rel-xz)  2xz = z - 2y + 2x^2
assert(2*x*z == z - 2*y + 2*x^2);
stdio << "  2xz = z - 2y + 2x^2: OK" << endl;

-- (eq:rel-yz)  2yz = z - 2y + 2x^2 - 4y^2
assert(2*y*z == z - 2*y + 2*x^2 - 4*y^2);
stdio << "  2yz = z - 2y + 2x^2 - 4y^2: OK" << endl;

------------------------------------------------------------
-- 7. Verify pure-power relations (Proposition 5.3)
------------------------------------------------------------

stdio << endl << "=== Section 7: Pure-power relations ===" << endl;

-- z^8 = 0 in R (since ord_t(z) = 3 and 3*8 = 24 > 21)
assert(z^8 == 0);
stdio << "  z^8 = 0: OK" << endl;

-- g_x (equation 5.5)
gx = 32*x^8 - 1728*x^7 - 2864*x^6 - 11088*x^5 - 14988*x^4
  - 28080*x^3 - 23484*x^2 + 23484*y
  - 2048*y^7 - 9728*y^6 - 18944*y^5 - 25888*y^4
  - 20384*y^3 - 22284*y^2 + 2298*z
  + 16*z^7 - 8*z^6 + 16*z^5 - 46*z^4 + 156*z^3 - 581*z^2;
assert(gx == 0);
stdio << "  g_x = 0: OK" << endl;

-- g_y (equation 5.6)
gy = 2048*y^8 - 112608*x^7 - 196272*x^6 - 723264*x^5
  - 1000056*x^4 - 1835964*x^3 - 1556406*x^2 + 1556406*y
  - 116736*y^7 - 582656*y^6 - 1144064*y^5 - 1576192*y^4
  - 1226864*y^3 - 1395024*y^2 + 139779*z
  + 1008*z^7 - 496*z^6 + 984*z^5 - 2816*z^4 + 9522*z^3 - 35392*z^2;
assert(gy == 0);
stdio << "  g_y = 0: OK" << endl;

------------------------------------------------------------
-- 8. Verify the Rees family (Section 6)
--    Check that the quotient k[x,y,z]/(f_1,...,f_6)|_{eps=lam}
--    has dimension 22 for several values of lam
------------------------------------------------------------

stdio << endl << "=== Section 8: Rees family fibre dimensions ===" << endl;

-- Build the deformation ring with parameter eps
S = QQ[x, y, z, eps];

-- The six generators of the family ideal I (equations 6.2--6.7)
f1 = x*y + eps*x^2 - eps^15*y;

f2 = 2*x*z - 2*eps^2*x^2 + 2*eps^16*y - eps^15*z;

f3 = 2*y*z - 2*eps^3*x^2 + 4*eps*y^2 + 2*eps^17*y - eps^16*z;

f4 = 32*x^8
  + 16*eps^1*z^7
  - 2048*eps^8*y^7
  - 1728*eps^15*x^7
  - 8*eps^18*z^6
  - 9728*eps^24*y^6
  - 2864*eps^30*x^6
  + 16*eps^35*z^5
  - 18944*eps^40*y^5
  - 11088*eps^45*x^5
  - 46*eps^52*z^4
  - 25888*eps^56*y^4
  - 14988*eps^60*x^4
  + 156*eps^69*z^3
  - 20384*eps^72*y^3
  - 28080*eps^75*x^3
  - 581*eps^86*z^2
  - 22284*eps^88*y^2
  - 23484*eps^90*x^2
  + 2298*eps^103*z
  + 23484*eps^104*y;

f5 = 2048*y^8
  + 1008*eps^9*z^7
  - 116736*eps^16*y^7
  - 112608*eps^23*x^7
  - 496*eps^26*z^6
  - 582656*eps^32*y^6
  - 196272*eps^38*x^6
  + 984*eps^43*z^5
  - 1144064*eps^48*y^5
  - 723264*eps^53*x^5
  - 2816*eps^60*z^4
  - 1576192*eps^64*y^4
  - 1000056*eps^68*x^4
  + 9522*eps^77*z^3
  - 1226864*eps^80*y^3
  - 1835964*eps^83*x^3
  - 35392*eps^94*z^2
  - 1395024*eps^96*y^2
  - 1556406*eps^98*x^2
  + 139779*eps^111*z
  + 1556406*eps^112*y;

f6 = z^8;

I = ideal(f1, f2, f3, f4, f5, f6);

-- Evaluate at several fibre values and check dimension = 22
testValues = {0, 1, 2, -1, 1/2, 1/3, 7, -5};

scan(testValues, lam -> (
    phi := map(QQ[x,y,z], S, {x, y, z, lam});
    Ilam := phi I;
    Qlam := QQ[x,y,z] / Ilam;
    d := numgens basis Qlam;
    assert(d == 22);
    stdio << "  dim k[x,y,z]/(f_1,...,f_6)|_{eps=" << lam << "} = " << d << ": OK" << endl;
));

------------------------------------------------------------
-- 9. Verify special fibre is the spider algebra (Prop 6.2)
------------------------------------------------------------

stdio << endl << "=== Section 9: Special fibre (eps=0) ===" << endl;

phi0 = map(QQ[x,y,z], S, {x, y, z, 0});
I0 = phi0 I;

-- The special fibre ideal should be (xy, xz, yz, x^8, y^8, z^8)
-- (up to unit scalar factors 2, 32, 2048)
spiderIdeal = ideal(x*y, x*z, y*z, x^8, y^8, z^8);
assert(I0 == spiderIdeal);
stdio << "  Special fibre ideal = (xy, xz, yz, x^8, y^8, z^8): OK" << endl;

------------------------------------------------------------
-- 10. Verify generic fibre is curvilinear (Prop 6.3)
------------------------------------------------------------

stdio << endl << "=== Section 10: Generic fibre is curvilinear ===" << endl;

-- At eps=1, compute a lex Gröbner basis
T = QQ[x, y, z, MonomialOrder => Lex];
phi1 = map(T, S, {x, y, z, 1});
I1 = phi1 I;
G = flatten entries gens gb I1;

-- There should be a generator of the form x^22
-- and generators expressing y and z as polynomials in x
stdio << "  Lex Gröbner basis at eps=1 has " << #G << " elements." << endl;

-- Check that x^22 is in the ideal
assert(x^22 % I1 == 0);
stdio << "  x^22 is in the ideal: OK" << endl;

-- Check that y and z reduce to polynomials in x
-- i.e., y - p(x) and z - q(x) are in the ideal for some p, q
yReduced = y % I1;
zReduced = z % I1;
-- These should be polynomials in x only (no y or z terms)
assert(degree(yReduced, y) == 0 and degree(yReduced, z) == 0);
assert(degree(zReduced, y) == 0 and degree(zReduced, z) == 0);
stdio << "  y reduces to a polynomial in x: OK" << endl;
stdio << "  z reduces to a polynomial in x: OK" << endl;
stdio << "  => Fibre at eps=1 is isomorphic to QQ[x]/(x^22): OK" << endl;

------------------------------------------------------------
-- Summary
------------------------------------------------------------

stdio << endl << "========================================" << endl;
stdio << "All verifications passed successfully." << endl;
stdio << "========================================" << endl;

